Integral face-edge duality for knot triangulations

For an ordered ideal triangulation of a knot exterior in $S^3$, we give a cochain construction relating its face matrix $C$ to its preferred-longitude gluing matrices $A,B$. The obstruction to uniqueness is the first cohomology of the ideal compactification. Its vanishing yields nullity doubling and the FAMED matrix identity, including a constrained formulation for singular face matrices. A separate rank argument under a strict angle structure supplies a proposed proof of Wong's generalized FAMED conjecture. Over the integers, the construction gives a direct-sum decomposition of $\ker_{\mathbb{Z}}B$ and an exact sequence from the two face cokernels to the gluing cokernel, with quotient $\mathbb{Z}/2\mathbb{Z}$. In the unhalved longitude convention this implies $|\det B|=2|\det C|^2$. We also obtain cyclic face torsion, order-reversal invariance of Smith normal form, and affine face coordinates for fixed lifted gluing systems. The determinant-one assertion and the full Andersen--Kashaev volume conjecture remain open here.

==> anc/README.md <==
# Exact checks for “Integral face-edge duality for knot triangulations”

These ancillary files accompany the preprint by Sai Kambampati. These finite checks supplement the proposed proofs; they do not establish universal statements or novelty.

## Reproduce the checks

Tested with Python 3.13. Install the three pinned packages in `requirements.txt`, then run:

```sh
python check_local_bridge.py
python check_affine.py
python verify.py
python check_rank_pairings.py
```

`check_local_bridge.py` verifies 48 local polynomial identities for both tetrahedron orientation signs. `check_affine.py` verifies the figure-eight affine constants, regular shapes, face isomorphism, and the need for a preferred-longitude qualification. `verify.py` reconstructs ten fixed ordered triangulations from `specimens.json` and checks:

- The full face-to-edge and preferred-longitude relation, using exact nullspaces.
- Nullity doubling and the nonsingular FAMED identity.
- Singular constraint-space and quadratic-form compatibility.
- Order-reversal Smith factors and the stronger transpose identity.
- Cyclic torsion of the face cokernel.
- Integral saturation of both lift matrices.
- The direct-sum decomposition of integer kernels, using saturated integer bases.
- Nullity relations modulo 2, 3, 5, 7, and 11, and odd-primary Smith factors.
- The index-two Neumann–Zagier row lattice.
- The determinant formula `abs(det B) = 2 * det(C)^2`.

The fixed specimens include face nullities 0, 1, and 2 in knot triangulations and integral homology solid tori with face determinants 3, 4, and 5. These latter manifolds are not asserted to be S³ knot exteriors. The face tables retain the actual ordering; an ordinary isomorphism signature alone would lose that information.

`verification-results.json` records the successful run. The longitude slope can vary with SnapPy's peripheral basis; it is recomputed by exact abelianization. The row uses the full signed-corner convention, with no division by two. Numerical shapes are never used to decide ranks, determinants, identities, or geometricity.

`check_rank_pairings.py` exhausts all 10,503 labelled ordered face-pairing tables through three tetrahedra. It filters for connected valid orientable one-torus ideal triangulations with first Betti number one, and checks that absence of edges of degree one or two implies a nonzero edge block. All 712 filtered tables, including 43 with no such low-degree edges and 31 strict-angle tables, pass. Results are recorded in `rank-pairing-results.json`. Counts include different labellings of the same manifold and are not counts of distinct manifolds.

## Exploratory evidence

The four older result files record separate, overlapping experiments:

| File | Scope |
|---|---|
| `probe-results.json` | 55 orders, rational ranks and nonsingular identities |
| `generalized-results.json` | 41 orders, singular constraints and forms |
| `bridge-results.json` | 29 orders, complete projected face relation |
| `move-results.json` | 54 strict-angle triangulations, 527 orders in a bounded Pachner-move determinant search |

These counts must not be added as if they were distinct specimens. Order enumeration identifies global reversal. The exploratory matrix code follows the published shape convention, including the exchange of SnapPy's prime and double-prime columns. Regina's strict-angle predicate is recorded separately and is not treated as a geometricity certificate.

## Mathematical sources

- Ben Aribi–Guilloux–Wong, [FAMED by computer](https://arxiv.org/abs/2512.17437), v1, definitions and Conjecture 4.1.
- Wong, [Generalized FAMED semi-geometric triangulations](https://arxiv.org/abs/2512.23198), v1, Definition 1.1.
- Wong, Section 2 of [Problems on Low-dimensional Topology, 2026](https://www.kurims.kyoto-u.ac.jp/~ildt/prob26.pdf), the kernel-correspondence and face-variable problems, with the figure-eight conventions used in `check_affine.py`.
- Garoufalidis–Hodgson–Hoffman–Rubinstein, [The 3D-index and normal surfaces](https://people.mpim-bonn.mpg.de/stavros/publications/normal.surfaces.3Dindex.pdf), integral normal-surface and lattice results used in the manuscript.

The scripts were written for this investigation. No upstream source files or third-party Python environments are included.


==> anc/bridge-results.json <==
[
  {
    "name": "4_1",
    "order": 0,
    "n": 2,
    "domain_dim": 2,
    "image_dim": 2,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      2,
      -1
    ]
  },
  {
    "name": "4_1",
    "order": 1,
    "n": 2,
    "domain_dim": 2,
    "image_dim": 2,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      2,
      -1
    ]
  },
  {
    "name": "6_3",
    "order": 0,
    "n": 6,
    "domain_dim": 6,
    "image_dim": 6,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      2,
      -1
    ]
  },
  {
    "name": "6_3",
    "order": 1,
    "n": 6,
    "domain_dim": 6,
    "image_dim": 6,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      2,
      -1
    ]
  },
  {
    "name": "6_3",
    "order": 2,
    "n": 6,
    "domain_dim": 6,
    "image_dim": 6,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      0
    ]
  },
  {
    "name": "6_3",
    "order": 3,
    "n": 6,
    "domain_dim": 6,
    "image_dim": 6,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      2,
      -1
    ]
  },
  {
    "name": "6_3",
    "order": 4,
    "n": 6,
    "domain_dim": 6,
    "image_dim": 6,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      0
    ]
  },
  {
    "name": "6_3",
    "order": 5,
    "n": 6,
    "domain_dim": 6,
    "image_dim": 6,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      2,
      -1
    ]
  },
  {
    "name": "7_7",
    "order": 0,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      -2
    ]
  },
  {
    "name": "7_7",
    "order": 1,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      -2
    ]
  },
  {
    "name": "7_7",
    "order": 2,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      -2
    ]
  },
  {
    "name": "7_7",
    "order": 3,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      -2
    ]
  },
  {
    "name": "7_7",
    "order": 4,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      1
    ]
  },
  {
    "name": "7_7",
    "order": 5,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      1
    ]
  },
  {
    "name": "7_7",
    "order": 6,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      1
    ]
  },
  {
    "name": "7_7",
    "order": 7,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      1
    ]
  },
  {
    "name": "7_7",
    "order": 8,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      4,
      -3
    ]
  },
  {
    "name": "7_7",
    "order": 9,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      4,
      -3
    ]
  },
  {
    "name": "7_7",
    "order": 10,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      -1
    ]
  },
  {
    "name": "7_7",
    "order": 11,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      -1
    ]
  },
  {
    "name": "7_7",
    "order": 12,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      -2
    ]
  },
  {
    "name": "7_7",
    "order": 13,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      -2
    ]
  },
  {
    "name": "7_7",
    "order": 14,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      -2
    ]
  },
  {
    "name": "7_7",
    "order": 15,
    "n": 8,
    "domain_dim": 8,
    "image_dim": 8,
    "null_c": 1,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      -2
    ]
  },
  {
    "name": "m009",
    "order": 0,
    "n": 3,
    "domain_dim": 3,
    "image_dim": 3,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      1,
      0
    ]
  },
  {
    "name": "m009",
    "order": 1,
    "n": 3,
    "domain_dim": 3,
    "image_dim": 3,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      0,
      1
    ]
  },
  {
    "name": "m038",
    "order": 0,
    "n": 4,
    "domain_dim": 4,
    "image_dim": 4,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      -2
    ]
  },
  {
    "name": "m038",
    "order": 1,
    "n": 4,
    "domain_dim": 4,
    "image_dim": 4,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": true,
    "slope": [
      3,
      -5
    ]
  },
  {
    "name": "dLQacccjgnk",
    "order": 0,
    "n": 3,
    "domain_dim": 3,
    "image_dim": 3,
    "null_c": 0,
    "gluing_and_longitude_vanish": true,
    "symplectic": true,
    "strict_angles": false,
    "slope": [
      2,
      7
    ]
  }
]

==> anc/check_affine.py <==
"""Exact convention check using the figure-eight data printed in RIMS 2026.

This finite calculation checks the affine constants and face map. It does not
prove the general face-gluing theorem or existence for other triangulations.
"""

import sympy as sp


def check():
    face_table=[[1,3,2,0],[2,0,1,3]]
    xs=[sp.zeros(2,4) for _ in range(4)]
    for i,row in enumerate(face_table):
        for k,face in enumerate(row):
            xs[k][i,face]=1
    c=(xs[0]-xs[1]+xs[2]).col_join(xs[2]-xs[3])
    cb=(xs[3]-xs[2]+xs[1]).col_join(xs[1]-xs[0])
    e=sp.diag(1,-1)
    delta=(e+sp.eye(2))/2
    d=sp.zeros(2).col_join(e)
    g=sp.Matrix([[2,0],[0,0]])
    gp=sp.Matrix([[1,2],[0,-4]])
    gpp=sp.Matrix([[0,1],[0,-2]])
    a,b=g-gp,gpp-gp
    kappa=sp.Matrix([2,-2])
    eta=kappa-gp*sp.ones(2,1)
    p0=sp.ones(2,1)/3
    r0=-p0
    q=sp.Matrix([sp.Rational(1,2),sp.Rational(1,4)])
    r=sp.zeros(2,1)
    assert eta==sp.Matrix([-1,2])
    assert a*p0-b*r0==eta
    assert a*q-b*r==sp.Matrix([0,1])
    assert c.det()==-1 and b.det()==-2
    face_relations=(xs[0]-xs[1]+xs[2]).row_join(sp.zeros(2,4)).col_join(
        sp.zeros(2,4).row_join(xs[3]-xs[2]+xs[1])).col_join(
        (xs[2]-xs[3]).row_join(xs[0]-xs[1]))
    t=e*(xs[2]-xs[3])
    projection=t.row_join(sp.zeros(2,4)).col_join(
        (xs[0]+delta*t).row_join(xs[3]))
    face_basis=sp.Matrix.hstack(*face_relations.nullspace())
    image=projection*face_basis
    assert face_relations.rank()==6
    assert face_basis.cols==image.rank()==2
    assert a.row_join(-b)*image==sp.zeros(2)
    m=xs[0]*c.inv()*d
    assert xs[3]*cb.inv()*d==m.T
    assert b.inv()*a==m+m.T+delta
    z_log=sp.I*sp.pi*p0
    s_log=sp.I*sp.pi*r0
    zp_log=sp.I*sp.pi*sp.ones(2,1)-z_log+s_log
    zpp_log=-s_log
    assert g*z_log+gp*zp_log+gpp*zpp_log==sp.I*sp.pi*kappa
    assert z_log==zp_log==zpp_log
    z=(1+sp.I*sp.sqrt(3))/2
    assert sp.simplify(z*(1-z)-1)==0
    assert sp.simplify(1/(1-z)-z)==0
    assert sp.simplify(1-1/z-z)==0
    meridian_b=sp.Matrix([[-1,-1],[1,1]])
    assert meridian_b.rank()==1
    print('PASS: exact affine constants, face isomorphism, regular shapes, and peripheral-choice counterexample.')


if __name__=='__main__':
    check()


==> anc/check_local_bridge.py <==
"""Check every local identity for both orientations with exact polynomials."""

from itertools import combinations

import sympy as sp
from sympy.combinatorics import Permutation


u,v,p,w,t = sp.symbols('u v p w t')
count = 0
for e in (1,-1):
    x = [u,u+v,v,v-e*t]
    y = [p-e*t,p,p+w,w]
    phi = []
    for k in range(4):
        vertices = [j for j in range(4) if j!=k]
        phi.append(dict(zip(vertices,[0,x[k],x[k]-y[k]])))
    f = [0,-x[2]-x[3],x[0]-x[2]-x[3]+y[3],x[0]-2*x[3]+y[3]]
    s = x[0]+y[3]+sp.Rational(e+1,2)*t
    expected = {(0,1):t,(2,3):t,(0,3):e*(x[0]+y[3]),
                (1,2):e*(x[0]+y[3]),(0,2):-t-e*(x[0]+y[3]),
                (1,3):-t-e*(x[0]+y[3])}
    for j,m in combinations(range(4),2):
        k,l = [a for a in range(4) if a not in (j,m)]
        hdiff = phi[k][m]-phi[k][j]-phi[l][m]+phi[l][j]
        sign = Permutation([j,m,k,l]).signature()
        q = e*sign*hdiff
        assert sp.expand(q-expected[j,m])==0
        assert sp.expand(phi[k][j]+phi[k][m]-phi[l][j]-phi[l][m]-f[l]+f[k])==0
        for vertex,other in [(j,m),(m,j)]:
            arc_sign = e*Permutation([vertex,other,k,l]).signature()
            arc = f[l]+2*phi[l][vertex]-f[k]-2*phi[k][vertex]
            assert sp.expand(arc-arc_sign*q)==0
            count += 1
        count += 2
print(f'PASS: {count} exact local edge, potential, and cusp-arc identities.')


==> anc/check_rank_pairings.py <==
"""Exhaust all globally ordered face-pairing tables through three tetrahedra."""

import json
from pathlib import Path

import regina


def matchings(items):
    if not items:
        yield []
        return
    a=items[0]
    for k in range(1,len(items)):
        b=items[k]
        for rest in matchings(items[1:k]+items[k+1:]):
            yield [(a,b)]+rest


def check(n):
    counts=dict(n=n,face_pairings=0,oriented_torus_homology_cases=0,
        no_low_degree_cases=0,zero_edge_matrix_cases=0,strict_angle_cases=0)
    for matching in matchings(list(range(4*n))):
        counts['face_pairings']+=1
        tri=regina.Triangulation3()
        for _ in range(n):
            tri.newTetrahedron()
        for a,b in matching:
            i,k=divmod(a,4)
            j,l=divmod(b,4)
            permutation=[None]*4
            permutation[k]=l
            for v,w in zip([v for v in range(4) if v!=k],
                           [w for w in range(4) if w!=l]):
                permutation[v]=w
            tri.tetrahedron(i).join(k,tri.tetrahedron(j),regina.Perm4(*permutation))
        if not (tri.isConnected() and tri.isValid() and tri.isOrientable()
                and tri.isIdeal() and tri.countVertices()==1
                and tri.countEdges()==n and tri.homology().rank()==1):
            continue
        assert tri.isOrdered()
        counts['oriented_torus_homology_cases']+=1
        # Vanishing is independent of orientation-dependent column signs.
        zero=True
        for tet in tri.tetrahedra():
            column=[0]*n
            for a,b,sign in ((0,2,1),(1,3,1),(0,3,-1),(1,2,-1)):
                column[tet.edge(regina.Edge3.edgeNumber[a][b]).index()]+=sign
            if any(column):
                zero=False
        no_low_degree=all(e.degree()>=3 for e in tri.edges())
        counts['no_low_degree_cases']+=int(no_low_degree)
        counts['zero_edge_matrix_cases']+=int(zero)
        assert not (no_low_degree and zero)
        angles=tri.hasStrictAngleStructure()
        counts['strict_angle_cases']+=int(angles)
        assert not angles or (no_low_degree and not zero)
    return counts


if __name__=='__main__':
    results=[check(n) for n in (1,2,3)]
    (Path(__file__).resolve().parent/'rank-pairing-results.json').write_text(
        json.dumps(results,indent=2)+'\n')
    print(json.dumps(results,indent=2))


==> anc/famed_exact.py <==
"""Exact exploratory FAMED matrices. No numerical rank decisions.

Definitions: Ben Aribi--Guilloux--Wong, arXiv:2512.17437, section 2.
SnapPy column convention follows upstream FAMEDExploration/NZ_data.py.
Geometricity is deliberately not inferred from a strict angle structure.
"""

from itertools import product
from math import gcd

import regina
import snappy
import sympy as sp


EDGES = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)]


def ordered_versions(tri, quotient_reversal=True):
    """Enumerate global edge orientations, retain transitive tournaments."""
    n = tri.size()
    incidence = [[None] * 6 for _ in range(n)]
    for edge in tri.edges():
        for emb in edge.embeddings():
            u, v = emb.vertices()[0], emb.vertices()[1]
            local = EDGES.index(tuple(sorted((u, v))))
            incidence[emb.simplex().index()][local] = (edge.index(), 1 if u < v else -1)
    offset = 1 if quotient_reversal else 0
    for tail in product((1, -1), repeat=tri.countEdges() - offset):
        signs = (1,) + tail if quotient_reversal else tail
        iso = regina.Isomorphism3(n)
        for i, inc in enumerate(incidence):
            indegree = [0] * 4
            for (u, v), (edge, relative) in zip(EDGES, inc):
                indegree[v if signs[edge] * relative == 1 else u] += 1
            if sorted(indegree) != [0, 1, 2, 3]:
                break
            iso.setTetImage(i, i)
            iso.setFacePerm(i, regina.Perm4(*indegree))
        else:
            ordered = iso(tri)
            assert ordered.isOrdered()
            yield ordered


def face_matrices(tri):
    assert tri.isOrdered() and tri.isOrientable() and tri.isIdeal()
    n = tri.size()
    xs = [sp.zeros(n, tri.countTriangles()) for _ in range(4)]
    for tet in tri.tetrahedra():
        for k in range(4):
            xs[k][tet.index(), tet.triangle(k).index()] = 1
    acal = (xs[0] - xs[1] + xs[2]).col_join(xs[2] - xs[3])
    eps = sp.diag(*[tet.orientation() for tet in tri.tetrahedra()])
    bcal = sp.zeros(n).col_join(eps)
    return xs, acal, bcal, eps


def longitude(manifold):
    """Primitive rationally null-homologous slope for a one-cusped b1=1 M.

    For knot exteriors H1=Z, this is the preferred longitude up to sign.
    Uses the same abelianization principle as SnapPy's Sage-only routine.
    """
    group = manifold.fundamental_group()
    gens = group.generators()
    def exponents(word):
        return sp.Matrix([[word.count(g) - word.count(g.upper()) for g in gens]])
    relations = sp.zeros(0, len(gens))
    for word in group.relators():
        relations = relations.col_join(exponents(word))
    basis = relations.nullspace()
    assert len(basis) == 1, "Requires first Betti number one"
    mer, lon = group.peripheral_curves()[0]
    m = (exponents(mer) * basis[0])[0]
    l = (exponents(lon) * basis[0])[0]
    denom = sp.ilcm(m.q, l.q)
    m, l = int(m * denom), int(l * denom)
    d = gcd(m, l)
    assert d
    slope = (l // d, -m // d)
    if slope[0] < 0 or (slope[0] == 0 and slope[1] < 0):
        slope = tuple(-v for v in slope)
    return slope


def nz_matrices(tri):
    manifold = snappy.Manifold(tri)
    n = tri.size()
    raw = manifold.gluing_equations()
    nz = sp.Matrix([[int(x) for x in row] for row in raw])
    p, q = longitude(manifold)
    eq = nz[:n-1, :].col_join(p * nz[-2, :] + q * nz[-1, :])
    g, gp, gpp = [eq[:, list(range(k, 3*n, 3))] for k in (0, 2, 1)]
    a, b = g - gp, gpp - gp
    assert a * b.T == b * a.T
    assert a.row_join(b).rank() == n
    return a, b, manifold, (p, q)


def graph_reduction(tri):
    """Collapse face equalities f2=f3 by union-find."""
    n = tri.size()
    parents = list(range(2*n))
    def find(i):
        while parents[i] != i:
            parents[i] = parents[parents[i]]
            i = parents[i]
        return i
    cycles = 0
    for tet in tri.tetrahedra():
        a = find(tet.triangle(2).index())
        b = find(tet.triangle(3).index())
        if a == b:
            cycles += 1
        else:
            parents[a] = b
    roots = sorted({find(i) for i in range(2*n)})
    component = [roots.index(find(i)) for i in range(2*n)]
    c = sp.zeros(n, len(roots))
    for tet in tri.tetrahedra():
        for k, sign in ((0, 1), (1, -1), (2, 1)):
            c[tet.index(), component[tet.triangle(k).index()]] += sign
    return c, cycles, component


def analyze(tri, with_nz=True):
    n = tri.size()
    xs, acal, bcal, eps = face_matrices(tri)
    c, cycles, _ = graph_reduction(tri)
    null_a = acal.cols - acal.rank()
    assert null_a == c.cols - c.rank()
    result = dict(n=n, isosig=tri.isoSig(), null_a=null_a, cycles=cycles,
                  reduced_row_defect=n-c.rank(), det_a=int(acal.det()),
                  strict_angles=tri.hasStrictAngleStructure())
    if with_nz:
        a, b, manifold, slope = nz_matrices(tri)
        null_b = b.cols - b.rank()
        result.update(null_b=null_b, det_b=int(b.det()), slope=slope,
                      rank_conjecture=(null_b == 2*null_a),
                      numerical_solution=manifold.solution_type())
        if null_a == null_b == 0:
            m = xs[0] * acal.inv() * bcal
            s = m + m.T + (eps + sp.eye(n))/2
            result['famed_identity'] = s == b.inv()*a
            if not result['famed_identity']:
                result['residual'] = str(s - b.inv()*a)
    return result


def generalized_inverse(mat):
    """A rational reflexive generalized inverse from a full-rank minor."""
    cols = list(mat.rref()[1])
    rows = list(mat.T.rref()[1])
    out = sp.zeros(mat.cols, mat.rows)
    if cols:
        minor_inverse = mat.extract(rows, cols).inv()
        for i, c in enumerate(cols):
            for j, r in enumerate(rows):
                out[c, r] = minor_inverse[i, j]
    assert mat * out * mat == mat
    return out


def generalized_data(tri):
    xs, c, d, eps = face_matrices(tri)
    a, b, manifold, slope = nz_matrices(tri)
    n = tri.size()
    k = sp.Matrix.hstack(*c.nullspace()) if c.nullspace() else sp.zeros(2*n, 0)
    left = sp.Matrix.hstack(*c.T.nullspace()) if c.T.nullspace() else sp.zeros(2*n, 0)
    constraint = (xs[0]*k).T.col_join(left.T*d)
    g = xs[0] * generalized_inverse(c) * d
    s = g + g.T + (eps+sp.eye(n))/2
    left_b = sp.Matrix.hstack(*b.T.nullspace()) if b.T.nullspace() else sp.zeros(n, 0)
    nz_constraint = left_b.T*a
    null_a = c.cols-c.rank()
    null_b = b.cols-b.rank()
    w = sp.Matrix.hstack(*constraint.nullspace()) if constraint.nullspace() else sp.zeros(n, 0)
    nz_s = generalized_inverse(b)*a
    rows_equal = constraint.rank() == nz_constraint.rank() == constraint.col_join(nz_constraint).rank()
    forms_equal = w.T*(s-nz_s)*w == sp.zeros(w.cols)
    return dict(null_a=null_a, null_b=null_b, constraint_rank=constraint.rank(),
                rows_equal=rows_equal, forms_equal=forms_equal,
                rank_conjecture=(null_b==2*null_a)), (constraint,s,a,b,w)


==> anc/generalized-results.json <==
[
  {
    "name": "4_1",
    "order": 0,
    "isosig": "cPcbbbiht",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "4_1",
    "order": 1,
    "isosig": "cPcbbbiht",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "6_3",
    "order": 0,
    "isosig": "gLLPQccdefffhggaacv",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "6_3",
    "order": 1,
    "isosig": "gLLPQccdefffhggaacv",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "6_3",
    "order": 2,
    "isosig": "gLLPQccdefffhggaacv",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "6_3",
    "order": 3,
    "isosig": "gLLPQccdefffhggaacv",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "6_3",
    "order": 4,
    "isosig": "gLLPQccdefffhggaacv",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "6_3",
    "order": 5,
    "isosig": "gLLPQccdefffhggaacv",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_5",
    "order": 0,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_5",
    "order": 1,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_5",
    "order": 2,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_5",
    "order": 3,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_5",
    "order": 4,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_5",
    "order": 5,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 0,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 1,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 2,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 3,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 4,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 5,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 6,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 7,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_6",
    "order": 9,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 0,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 1,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 2,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 3,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 4,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 5,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 6,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 7,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 9,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 10,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 11,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 12,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 13,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 14,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "7_7",
    "order": 15,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "strict_angles": true,
    "null_a": 1,
    "null_b": 2,
    "constraint_rank": 2,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  },
  {
    "name": "dLQacccjgnk",
    "order": 0,
    "isosig": "dLQacccjgnk",
    "strict_angles": false,
    "null_a": 0,
    "null_b": 0,
    "constraint_rank": 0,
    "rows_equal": true,
    "forms_equal": true,
    "rank_conjecture": true
  }
]

==> anc/lens-knot-probe.json <==
{
  "seed": 20260914038,
  "manifold": "m016",
  "max_states": 100,
  "max_tetrahedra": 10,
  "states_generated": 100,
  "unique_states": 49,
  "strict_states": 25,
  "total_orders_checked": 17,
  "rows": [
    {
      "state": 1,
      "n": 3,
      "isosig": "dLQacccjsnk",
      "path": [],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 2,
      "n": 4,
      "isosig": "eLAkaccddjgbak",
      "path": [
        [
          "face",
          3
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 4,
      "n": 4,
      "isosig": "eLPkbcddddkwrc",
      "path": [
        [
          "face",
          4
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 7,
      "n": 5,
      "isosig": "fLLQcaddeeeniappc",
      "path": [
        [
          "face",
          3
        ],
        [
          "face",
          1
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 8,
      "n": 4,
      "isosig": "eLAkbbcdddhgxk",
      "path": [
        [
          "face",
          0
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 11,
      "n": 5,
      "isosig": "fLLQcbcdeeepfrede",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 12,
      "n": 6,
      "isosig": "gLLPQccdfeffdvkaaof",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          6
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 13,
      "n": 5,
      "isosig": "fLAPcbcceeedmgsgw",
      "path": [
        [
          "face",
          0
        ],
        [
          "face",
          2
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 15,
      "n": 4,
      "isosig": "eLAkaccddjgnqw",
      "path": [
        [
          "face",
          1
        ]
      ],
      "strict_angles": true,
      "orders_checked": 1,
      "order_enumeration_complete": true,
      "determinants": [
        -1
      ]
    },
    {
      "state": 16,
      "n": 6,
      "isosig": "gvLQQcdfeeffkolffqi",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          2
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 17,
      "n": 5,
      "isosig": "fLAMcaccdeengbqhr",
      "path": [
        [
          "face",
          0
        ],
        [
          "face",
          6
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 20,
      "n": 5,
      "isosig": "fLLQcadedeejaalds",
      "path": [
        [
          "face",
          1
        ],
        [
          "face",
          5
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 21,
      "n": 6,
      "isosig": "gLLAQbcdefffegchuww",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          7
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 23,
      "n": 5,
      "isosig": "fLLQcbcedeeljhkdd",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          6
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 28,
      "n": 5,
      "isosig": "fLLQcacdeeejkaiow",
      "path": [
        [
          "face",
          1
        ],
        [
          "face",
          1
        ]
      ],
      "strict_angles": true,
      "orders_checked": 1,
      "order_enumeration_complete": true,
      "determinants": [
        -1
      ]
    },
    {
      "state": 29,
      "n": 3,
      "isosig": "dLQacccjnbs",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 33,
      "n": 5,
      "isosig": "fLLQccceddeqfajwr",
      "path": [
        [
          "face",
          1
        ],
        [
          "face",
          4
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 35,
      "n": 4,
      "isosig": "eLAkaccddjgbqj",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          3
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 36,
      "n": 5,
      "isosig": "fLAMcbbcdeedhgaqj",
      "path": [
        [
          "face",
          0
        ],
        [
          "face",
          5
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 38,
      "n": 5,
      "isosig": "fLAMcaccdeejgnxxn",
      "path": [
        [
          "face",
          0
        ],
        [
          "face",
          3
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 39,
      "n": 5,
      "isosig": "fLLQcbcedeedvpjmd",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          4
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 41,
      "n": 4,
      "isosig": "eLPkbcddddjwgk",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          2
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 43,
      "n": 6,
      "isosig": "gLLAQccedfeftnachnr",
      "path": [
        [
          "face",
          0
        ],
        [
          "face",
          6
        ],
        [
          "face",
          6
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 44,
      "n": 6,
      "isosig": "gLLAQbddeeffajklhnj",
      "path": [
        [
          "face",
          1
        ],
        [
          "face",
          1
        ],
        [
          "face",
          9
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 48,
      "n": 5,
      "isosig": "fLLQcacedeejkamss",
      "path": [
        [
          "face",
          0
        ],
        [
          "face",
          4
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 49,
      "n": 6,
      "isosig": "gLLAQbddefffmkbqacj",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          0
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 52,
      "n": 7,
      "isosig": "hLLLQkcdfgfgfgikqutvkj",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          0
        ],
        [
          "face",
          6
        ]
      ],
      "strict_angles": true,
      "orders_checked": 2,
      "order_enumeration_complete": true,
      "determinants": [
        0
      ]
    },
    {
      "state": 53,
      "n": 6,
      "isosig": "gLLAQbcdeeffmbraagn",
      "path": [
        [
          "face",
          1
        ],
        [
          "face",
          1
        ],
        [
          "face",
          1
        ]
      ],
      "strict_angles": true,
      "orders_checked": 1,
      "order_enumeration_complete": true,
      "determinants": [
        -1
      ]
    },
    {
      "state": 54,
      "n": 6,
      "isosig": "gLLAQcededfflakxjcj",
      "path": [
        [
          "face",
          1
        ],
        [
          "face",
          1
        ],
        [
          "face",
          6
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 57,
      "n": 5,
      "isosig": "fLLQcacdeeejkadbj",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          3
        ],
        [
          "face",
          1
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 63,
      "n": 8,
      "isosig": "iLLwMQccdegfhhghtkhakvnjc",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          0
        ],
        [
          "face",
          6
        ],
        [
          "face",
          9
        ]
      ],
      "strict_angles": true,
      "orders_checked": 3,
      "order_enumeration_complete": true,
      "determinants": [
        0
      ]
    },
    {
      "state": 64,
      "n": 9,
      "isosig": "jLLLLQQccfhhfgiiipvebbfcbrc",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          0
        ],
        [
          "face",
          6
        ],
        [
          "face",
          9
        ],
        [
          "face",
          6
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 65,
      "n": 6,
      "isosig": "gLLAQacdeeffnkadjds",
      "path": [
        [
          "face",
          0
        ],
        [
          "face",
          6
        ],
        [
          "face",
          3
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 66,
      "n": 7,
      "isosig": "hLLLQkbddgfgfgdwfxwnwo",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          0
        ],
        [
          "face",
          9
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 67,
      "n": 6,
      "isosig": "gLLMQcededffahnerwj",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          3
        ],
        [
          "face",
          1
        ],
        [
          "face",
          8
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 68,
      "n": 6,
      "isosig": "gLLQPccddefflnnruhw",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          3
        ],
        [
          "face",
          1
        ],
        [
          "face",
          4
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 72,
      "n": 8,
      "isosig": "iLLLMQcbdfggfhhhmkehvvbcb",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          0
        ],
        [
          "face",
          6
        ],
        [
          "face",
          8
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 73,
      "n": 7,
      "isosig": "hLLPMkcdefefggakpeqfos",
      "path": [
        [
          "face",
          1
        ],
        [
          "face",
          1
        ],
        [
          "face",
          1
        ],
        [
          "face",
          9
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 76,
      "n": 5,
      "isosig": "fLLQcbcedeetjhbdd",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          2
        ],
        [
          "face",
          4
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 78,
      "n": 9,
      "isosig": "jvLALQQdeegfihihinvohmbwobr",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          0
        ],
        [
          "face",
          6
        ],
        [
          "face",
          9
        ],
        [
          "face",
          4
        ]
      ],
      "strict_angles": true,
      "orders_checked": 4,
      "order_enumeration_complete": true,
      "determinants": [
        0
      ]
    },
    {
      "state": 80,
      "n": 6,
      "isosig": "gLLAQccedeffqfmfqfr",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          4
        ],
        [
          "face",
          2
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 83,
      "n": 6,
      "isosig": "gLLAQbceefefakqmquj",
      "path": [
        [
          "face",
          0
        ],
        [
          "face",
          6
        ],
        [
          "face",
          8
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 85,
      "n": 5,
      "isosig": "fLLQcadedeejpltlo",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          3
        ],
        [
          "face",
          4
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 86,
      "n": 6,
      "isosig": "gLLAQbcedffftsxfakb",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          9
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 87,
      "n": 10,
      "isosig": "kLvALMQkcdfhgjgijijlvtngpgkljh",
      "path": [
        [
          "face",
          4
        ],
        [
          "face",
          1
        ],
        [
          "face",
          0
        ],
        [
          "face",
          6
        ],
        [
          "face",
          9
        ],
        [
          "face",
          4
        ],
        [
          "face",
          0
        ]
      ],
      "strict_angles": true,
      "orders_checked": 5,
      "order_enumeration_complete": true,
      "determinants": [
        0
      ]
    },
    {
      "state": 90,
      "n": 7,
      "isosig": "hLLAAkccedefggqfmfqfhw",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          3
        ],
        [
          "face",
          1
        ],
        [
          "face",
          4
        ],
        [
          "face",
          3
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 95,
      "n": 5,
      "isosig": "fLLQcbcedeedwuvqa",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          2
        ],
        [
          "face",
          6
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 98,
      "n": 6,
      "isosig": "gLLAQbddefffxvoxhrw",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          2
        ],
        [
          "face",
          6
        ],
        [
          "face",
          1
        ]
      ],
      "strict_angles": true,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    },
    {
      "state": 100,
      "n": 7,
      "isosig": "hLLzQkcdefggfghsaepofc",
      "path": [
        [
          "face",
          3
        ],
        [
          "edge",
          2
        ],
        [
          "face",
          2
        ],
        [
          "face",
          6
        ],
        [
          "face",
          1
        ],
        [
          "face",
          3
        ]
      ],
      "strict_angles": false,
      "orders_checked": 0,
      "order_enumeration_complete": true,
      "determinants": []
    }
  ],
  "candidates": [],
  "elapsed_seconds": 0.107,
  "finished_by": "state_limit"
}

==> anc/move-results.json <==
[
  {
    "name": "4_1",
    "step": 0,
    "n": 3,
    "isosig": "dLQbcccdegj",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "4_1",
    "step": 1,
    "n": 2,
    "isosig": "cPcbbbiht",
    "orders": 2,
    "determinants": [
      -1
    ]
  },
  {
    "name": "4_1",
    "step": 3,
    "n": 4,
    "isosig": "eLPkbcdddmbkgw",
    "orders": 2,
    "determinants": [
      1
    ]
  },
  {
    "name": "4_1",
    "step": 6,
    "n": 5,
    "isosig": "fLLQcbeddeehhjved",
    "orders": 2,
    "determinants": [
      1
    ]
  },
  {
    "name": "4_1",
    "step": 7,
    "n": 6,
    "isosig": "gLLAQbddefffxwrqdvk",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "4_1",
    "step": 8,
    "n": 7,
    "isosig": "hLLAPkccdegfggqvvhwvcr",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "4_1",
    "step": 9,
    "n": 6,
    "isosig": "gLLMQbcdeffflkbhusk",
    "orders": 2,
    "determinants": [
      1
    ]
  },
  {
    "name": "4_1",
    "step": 14,
    "n": 7,
    "isosig": "hLLAPkbcdefggglkbmbkjf",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "4_1",
    "step": 15,
    "n": 8,
    "isosig": "iLLvQQccceghfhghqfhmcfvog",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "4_1",
    "step": 20,
    "n": 9,
    "isosig": "jLLLPMQcddghfihiihsgssfdwxe",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "4_1",
    "step": 21,
    "n": 8,
    "isosig": "iLLLPQcbceffhghhdfulgwvfg",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "4_1",
    "step": 22,
    "n": 9,
    "isosig": "jLLLPQPbcfefghhiiebpiobrrxn",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "4_1",
    "step": 25,
    "n": 8,
    "isosig": "iLvAAQcadfegghhhnaqcvnath",
    "orders": 2,
    "determinants": [
      -1
    ]
  },
  {
    "name": "4_1",
    "step": 40,
    "n": 7,
    "isosig": "hLLAAkbdedffggeregajhr",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "5_2",
    "step": 0,
    "n": 4,
    "isosig": "eLPkbcdddhggcv",
    "orders": 2,
    "determinants": [
      -1
    ]
  },
  {
    "name": "5_2",
    "step": 6,
    "n": 4,
    "isosig": "eLAkbccddhhnqs",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "5_2",
    "step": 7,
    "n": 5,
    "isosig": "fLLQcaddeeenuaplf",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "5_2",
    "step": 11,
    "n": 4,
    "isosig": "eLPkbcddddcwrf",
    "orders": 2,
    "determinants": [
      1
    ]
  },
  {
    "name": "5_2",
    "step": 12,
    "n": 5,
    "isosig": "fLLQcbededemdodfd",
    "orders": 5,
    "determinants": [
      0,
      1
    ]
  },
  {
    "name": "5_2",
    "step": 22,
    "n": 3,
    "isosig": "dLQbcccdero",
    "orders": 2,
    "determinants": [
      -1,
      1
    ]
  },
  {
    "name": "5_2",
    "step": 23,
    "n": 4,
    "isosig": "eLPkbcdddmbkgo",
    "orders": 2,
    "determinants": [
      1
    ]
  },
  {
    "name": "5_2",
    "step": 24,
    "n": 5,
    "isosig": "fvPQccdedeeccvssg",
    "orders": 2,
    "determinants": [
      -1
    ]
  },
  {
    "name": "6_3",
    "step": 0,
    "n": 7,
    "isosig": "hLLMMkbceefggghgatakkb",
    "orders": 10,
    "determinants": [
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 1,
    "n": 6,
    "isosig": "gLLPQccdefffhggaacv",
    "orders": 6,
    "determinants": [
      -1,
      0
    ]
  },
  {
    "name": "6_3",
    "step": 3,
    "n": 8,
    "isosig": "iLLLMQccddeghghhhogiotoma",
    "orders": 15,
    "determinants": [
      0
    ]
  },
  {
    "name": "6_3",
    "step": 4,
    "n": 9,
    "isosig": "jLLLAMQcddeghiihihogiodiiuf",
    "orders": 19,
    "determinants": [
      0
    ]
  },
  {
    "name": "6_3",
    "step": 5,
    "n": 8,
    "isosig": "iLLLAQcbedeghghhedfdehodu",
    "orders": 11,
    "determinants": [
      -1,
      0
    ]
  },
  {
    "name": "6_3",
    "step": 7,
    "n": 8,
    "isosig": "iLLLMQcbddfhgghhmvkqigopl",
    "orders": 11,
    "determinants": [
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 8,
    "n": 9,
    "isosig": "jLLLAPQcddffhiihiicsagieuts",
    "orders": 11,
    "determinants": [
      -1,
      0
    ]
  },
  {
    "name": "6_3",
    "step": 9,
    "n": 8,
    "isosig": "iLLLMQccedgfhghhiiflccfof",
    "orders": 10,
    "determinants": [
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 10,
    "n": 9,
    "isosig": "jLLALMQbcedgghiiipgmfwfmaks",
    "orders": 20,
    "determinants": [
      -1,
      0
    ]
  },
  {
    "name": "6_3",
    "step": 17,
    "n": 8,
    "isosig": "iLLLMQcbcgefhghhpvdlgsvrr",
    "orders": 9,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 18,
    "n": 9,
    "isosig": "jLLPLPQccefghihiidgmaffacda",
    "orders": 13,
    "determinants": [
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 20,
    "n": 9,
    "isosig": "jLLLLQQbcghfiihhimouffvvvvr",
    "orders": 11,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 22,
    "n": 9,
    "isosig": "jvLALQQceegiihghiwvctaccvjb",
    "orders": 11,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 23,
    "n": 8,
    "isosig": "ivLAMQcceegfhghhwvcmaagbc",
    "orders": 11,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 24,
    "n": 9,
    "isosig": "jLvAMPQcdffhgihiidvepsrmsqh",
    "orders": 16,
    "determinants": [
      -1,
      0
    ]
  },
  {
    "name": "6_3",
    "step": 25,
    "n": 8,
    "isosig": "iLLLMQcbcfghhfghmghpbkgow",
    "orders": 13,
    "determinants": [
      -1,
      0
    ]
  },
  {
    "name": "6_3",
    "step": 37,
    "n": 8,
    "isosig": "iLLLAQcbcegfhghhmotttioqa",
    "orders": 13,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 40,
    "n": 9,
    "isosig": "jLvAwQQcdeeihgihidvaxmvcisx",
    "orders": 16,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 41,
    "n": 8,
    "isosig": "iLLLPQcbddghfghhmkvwwgobb",
    "orders": 11,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 42,
    "n": 9,
    "isosig": "jLLLwQQcdeeighihiioiiqortci",
    "orders": 12,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 43,
    "n": 8,
    "isosig": "iLLLMQcbcgffhhghpvdqgsvvr",
    "orders": 10,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "6_3",
    "step": 44,
    "n": 9,
    "isosig": "jvLAMPQdedfghiihiofgalgbfbk",
    "orders": 12,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 0,
    "n": 9,
    "isosig": "jLLLAMQcceffhiihidwxtxpdper",
    "orders": 18,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 1,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "orders": 16,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 2,
    "n": 9,
    "isosig": "jLLLMPQcedgfhhiiiiifxgjrqti",
    "orders": 18,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 4,
    "n": 9,
    "isosig": "jLLMLPQcceffhihiidfeqgrmctx",
    "orders": 30,
    "determinants": [
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 12,
    "n": 9,
    "isosig": "jLLPLMQbcffhgiihimomtjjuqch",
    "orders": 21,
    "determinants": [
      -1,
      0
    ]
  },
  {
    "name": "7_7",
    "step": 14,
    "n": 9,
    "isosig": "jLLLLQQbcfihhighipvtkjkkvfn",
    "orders": 20,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 26,
    "n": 9,
    "isosig": "jLLLAMQcceffhihiidwaxupdehk",
    "orders": 22,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 30,
    "n": 9,
    "isosig": "jLvLAQQbfhghigiihmpulbgbkso",
    "orders": 20,
    "determinants": [
      -1,
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 40,
    "n": 9,
    "isosig": "jLLMzPQcdcegihihiiccaoidlpr",
    "orders": 22,
    "determinants": [
      0,
      1
    ]
  },
  {
    "name": "7_7",
    "step": 48,
    "n": 9,
    "isosig": "jLLLMPQcedgfhhiiiiiftcgolxx",
    "orders": 22,
    "determinants": [
      -1,
      0,
      1
    ]
  }
]

==> anc/probe-results.json <==
[
  {
    "name": "4_1",
    "order": 0,
    "n": 2,
    "isosig": "cPcbbbiht",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "4_1",
    "order": 1,
    "n": 2,
    "isosig": "cPcbbbiht",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "5_2",
    "order": 0,
    "n": 3,
    "isosig": "dLQbcccdero",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "5_2",
    "order": 1,
    "n": 3,
    "isosig": "dLQbcccdero",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      1,
      2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_1",
    "order": 0,
    "n": 4,
    "isosig": "eLPkbcddddcwjb",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      1,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_1",
    "order": 1,
    "n": 4,
    "isosig": "eLPkbcddddcwjb",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_1",
    "order": 2,
    "n": 4,
    "isosig": "eLPkbcddddcwjb",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      1,
      1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_2",
    "order": 0,
    "n": 5,
    "isosig": "fLLQcbcdeeemgopdp",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      7,
      -6
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_2",
    "order": 1,
    "n": 5,
    "isosig": "fLLQcbcdeeemgopdp",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      7,
      -6
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_2",
    "order": 2,
    "n": 5,
    "isosig": "fLLQcbcdeeemgopdp",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      5,
      -6
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_3",
    "order": 0,
    "n": 6,
    "isosig": "gLLPQccdefffhggaacv",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_3",
    "order": 1,
    "n": 6,
    "isosig": "gLLPQccdefffhggaacv",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "6_3",
    "order": 2,
    "n": 6,
    "isosig": "gLLPQccdefffhggaacv",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      1,
      0
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "6_3",
    "order": 3,
    "n": 6,
    "isosig": "gLLPQccdefffhggaacv",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "6_3",
    "order": 4,
    "n": 6,
    "isosig": "gLLPQccdefffhggaacv",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      1,
      0
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "6_3",
    "order": 5,
    "n": 6,
    "isosig": "gLLPQccdefffhggaacv",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_2",
    "order": 0,
    "n": 4,
    "isosig": "eLAkbccddmejln",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      1,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_2",
    "order": 1,
    "n": 4,
    "isosig": "eLAkbccddmejln",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      2,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_3",
    "order": 0,
    "n": 5,
    "isosig": "fLLQcbeddeeddgfua",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      1,
      -8
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_3",
    "order": 1,
    "n": 5,
    "isosig": "fLLQcbeddeeddgfua",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      8,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_4",
    "order": 0,
    "n": 6,
    "isosig": "gLvQQbefdfefmexnaxk",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      1,
      1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_4",
    "order": 1,
    "n": 6,
    "isosig": "gLvQQbefdfefmexnaxk",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      1,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_4",
    "order": 2,
    "n": 6,
    "isosig": "gLvQQbefdfefmexnaxk",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      1,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_5",
    "order": 0,
    "n": 7,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      8,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_5",
    "order": 1,
    "n": 7,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      11,
      -10
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_5",
    "order": 2,
    "n": 7,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      10,
      1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_5",
    "order": 3,
    "n": 7,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      8,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_5",
    "order": 4,
    "n": 7,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      8,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_5",
    "order": 5,
    "n": 7,
    "isosig": "hLLAPkcddefgggdcbakfjg",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      1,
      7
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_6",
    "order": 0,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      5,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_6",
    "order": 1,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      5,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_6",
    "order": 2,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      5,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_6",
    "order": 3,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      5,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_6",
    "order": 4,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      5,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_6",
    "order": 5,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      8,
      1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_6",
    "order": 6,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      1,
      -7
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_6",
    "order": 7,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      6,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_6",
    "order": 8,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      6,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_6",
    "order": 9,
    "n": 8,
    "isosig": "iLLLPQcceffhhgghiixxpfffg",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      6,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_7",
    "order": 0,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      3,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_7",
    "order": 1,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      3,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_7",
    "order": 2,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      3,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 3,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": -2,
    "slope": [
      3,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_7",
    "order": 4,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      3,
      1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 5,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      3,
      1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 6,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      3,
      1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_7",
    "order": 7,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      3,
      1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 8,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      4,
      -3
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 9,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      4,
      -3
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 10,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": 1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      1,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_7",
    "order": 11,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      1,
      -1
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 12,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      1,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 13,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      1,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  },
  {
    "name": "7_7",
    "order": 14,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 0,
    "cycles": 0,
    "reduced_row_defect": 0,
    "det_a": -1,
    "strict_angles": true,
    "null_b": 0,
    "det_b": 2,
    "slope": [
      1,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented",
    "famed_identity": true
  },
  {
    "name": "7_7",
    "order": 15,
    "n": 8,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "null_a": 1,
    "cycles": 0,
    "reduced_row_defect": 1,
    "det_a": 0,
    "strict_angles": true,
    "null_b": 2,
    "det_b": 0,
    "slope": [
      1,
      -2
    ],
    "rank_conjecture": true,
    "numerical_solution": "all tetrahedra positively oriented"
  }
]

==> anc/rank-pairing-results.json <==
[
  {
    "n": 1,
    "face_pairings": 3,
    "oriented_torus_homology_cases": 0,
    "no_low_degree_cases": 0,
    "zero_edge_matrix_cases": 0,
    "strict_angle_cases": 0
  },
  {
    "n": 2,
    "face_pairings": 105,
    "oriented_torus_homology_cases": 10,
    "no_low_degree_cases": 1,
    "zero_edge_matrix_cases": 8,
    "strict_angle_cases": 1
  },
  {
    "n": 3,
    "face_pairings": 10395,
    "oriented_torus_homology_cases": 702,
    "no_low_degree_cases": 42,
    "zero_edge_matrix_cases": 24,
    "strict_angle_cases": 30
  }
]


==> anc/requirements.txt <==
snappy==3.3.2
regina==7.4.1
sympy==1.14.0


==> anc/specimens.json <==
[
  {
    "name": "4_1",
    "order": 0,
    "isosig": "cPcbbbiht",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        1,
        0,
        3,
        2
      ]
    ],
    "expected_null_c": 0,
    "expected_absdet_c": 1,
    "strict_angles": true
  },
  {
    "name": "5_2",
    "order": 0,
    "isosig": "dLQbcccdero",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        2,
        1,
        5,
        4
      ],
      [
        4,
        5,
        0,
        3
      ]
    ],
    "expected_null_c": 0,
    "expected_absdet_c": 1,
    "strict_angles": true
  },
  {
    "name": "6_3",
    "order": 0,
    "isosig": "gLLPQccdefffhggaacv",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        3,
        6,
        5,
        4
      ],
      [
        9,
        8,
        2,
        7
      ],
      [
        6,
        10,
        4,
        0
      ],
      [
        8,
        1,
        7,
        11
      ],
      [
        9,
        5,
        10,
        11
      ]
    ],
    "expected_null_c": 0,
    "expected_absdet_c": 1,
    "strict_angles": true
  },
  {
    "name": "6_3",
    "order": 1,
    "isosig": "gLLPQccdefffhggaacv",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        3,
        6,
        5,
        4
      ],
      [
        9,
        8,
        7,
        1
      ],
      [
        5,
        10,
        2,
        6
      ],
      [
        7,
        0,
        11,
        8
      ],
      [
        9,
        11,
        4,
        10
      ]
    ],
    "expected_null_c": 1,
    "expected_absdet_c": 0,
    "strict_angles": true
  },
  {
    "name": "7_7",
    "order": 0,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        3,
        6,
        5,
        4
      ],
      [
        2,
        1,
        7,
        4
      ],
      [
        10,
        0,
        9,
        8
      ],
      [
        5,
        6,
        11,
        8
      ],
      [
        14,
        13,
        7,
        12
      ],
      [
        9,
        15,
        10,
        12
      ],
      [
        15,
        13,
        14,
        11
      ]
    ],
    "expected_null_c": 0,
    "expected_absdet_c": 1,
    "strict_angles": true
  },
  {
    "name": "7_7",
    "order": 2,
    "isosig": "iLLPzQcbcffghghhmomtdirhx",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        6,
        3,
        5,
        4
      ],
      [
        1,
        2,
        7,
        4
      ],
      [
        10,
        9,
        8,
        0
      ],
      [
        5,
        11,
        6,
        8
      ],
      [
        14,
        13,
        12,
        7
      ],
      [
        15,
        12,
        9,
        10
      ],
      [
        15,
        11,
        14,
        13
      ]
    ],
    "expected_null_c": 1,
    "expected_absdet_c": 0,
    "strict_angles": true
  },
  {
    "name": "m038",
    "order": 0,
    "isosig": "eLPkbcdddlrkgw",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        0,
        3,
        5,
        4
      ],
      [
        5,
        7,
        6,
        2
      ],
      [
        6,
        1,
        4,
        7
      ]
    ],
    "expected_null_c": 0,
    "expected_absdet_c": 3,
    "strict_angles": true
  },
  {
    "name": "m120",
    "order": 0,
    "isosig": "fLLQcacedeenkeusf",
    "face_table": [
      [
        0,
        2,
        1,
        0
      ],
      [
        5,
        1,
        4,
        3
      ],
      [
        2,
        7,
        6,
        5
      ],
      [
        9,
        6,
        3,
        8
      ],
      [
        4,
        8,
        9,
        7
      ]
    ],
    "expected_null_c": 0,
    "expected_absdet_c": 5,
    "strict_angles": true
  },
  {
    "name": "m121",
    "order": 0,
    "isosig": "fLLQccecddehhrwjn",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        4,
        3,
        0,
        4
      ],
      [
        7,
        1,
        6,
        5
      ],
      [
        5,
        8,
        2,
        7
      ],
      [
        9,
        6,
        8,
        9
      ]
    ],
    "expected_null_c": 0,
    "expected_absdet_c": 4,
    "strict_angles": true
  },
  {
    "name": "7_7",
    "order": 5,
    "isosig": "jLLLMPQcedgfhhiiiiiftcgolxx",
    "face_table": [
      [
        3,
        2,
        1,
        0
      ],
      [
        3,
        6,
        5,
        4
      ],
      [
        0,
        1,
        8,
        7
      ],
      [
        10,
        8,
        2,
        9
      ],
      [
        4,
        5,
        12,
        11
      ],
      [
        14,
        11,
        13,
        6
      ],
      [
        16,
        15,
        10,
        7
      ],
      [
        13,
        9,
        14,
        17
      ],
      [
        12,
        17,
        16,
        15
      ]
    ],
    "expected_null_c": 2,
    "expected_absdet_c": 0,
    "strict_angles": true
  }
]


==> anc/verification-results.json <==
[
  {
    "name": "4_1",
    "n": 2,
    "null_c": 0,
    "absdet_c": 1,
    "absdet_b": 2,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      2,
      -1
    ],
    "smith_c": [
      1,
      1,
      1,
      1
    ],
    "smith_b": [
      1,
      2
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 0,
        "null_b": 1
      },
      "3": {
        "null_c": 0,
        "null_b": 0
      },
      "5": {
        "null_c": 0,
        "null_b": 0
      },
      "7": {
        "null_c": 0,
        "null_b": 0
      },
      "11": {
        "null_c": 0,
        "null_b": 0
      }
    }
  },
  {
    "name": "5_2",
    "n": 3,
    "null_c": 0,
    "absdet_c": 1,
    "absdet_b": 2,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      2,
      -1
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "smith_b": [
      1,
      1,
      2
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 0,
        "null_b": 1
      },
      "3": {
        "null_c": 0,
        "null_b": 0
      },
      "5": {
        "null_c": 0,
        "null_b": 0
      },
      "7": {
        "null_c": 0,
        "null_b": 0
      },
      "11": {
        "null_c": 0,
        "null_b": 0
      }
    }
  },
  {
    "name": "6_3",
    "n": 6,
    "null_c": 0,
    "absdet_c": 1,
    "absdet_b": 2,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      2,
      -1
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "smith_b": [
      1,
      1,
      1,
      1,
      1,
      2
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 0,
        "null_b": 1
      },
      "3": {
        "null_c": 0,
        "null_b": 0
      },
      "5": {
        "null_c": 0,
        "null_b": 0
      },
      "7": {
        "null_c": 0,
        "null_b": 0
      },
      "11": {
        "null_c": 0,
        "null_b": 0
      }
    }
  },
  {
    "name": "6_3",
    "n": 6,
    "null_c": 1,
    "absdet_c": 0,
    "absdet_b": 0,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      2,
      -1
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0
    ],
    "smith_b": [
      1,
      1,
      1,
      2,
      0,
      0
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 1,
        "null_b": 3
      },
      "3": {
        "null_c": 1,
        "null_b": 2
      },
      "5": {
        "null_c": 1,
        "null_b": 2
      },
      "7": {
        "null_c": 1,
        "null_b": 2
      },
      "11": {
        "null_c": 1,
        "null_b": 2
      }
    }
  },
  {
    "name": "7_7",
    "n": 8,
    "null_c": 0,
    "absdet_c": 1,
    "absdet_b": 2,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      3,
      -2
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "smith_b": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 0,
        "null_b": 1
      },
      "3": {
        "null_c": 0,
        "null_b": 0
      },
      "5": {
        "null_c": 0,
        "null_b": 0
      },
      "7": {
        "null_c": 0,
        "null_b": 0
      },
      "11": {
        "null_c": 0,
        "null_b": 0
      }
    }
  },
  {
    "name": "7_7",
    "n": 8,
    "null_c": 1,
    "absdet_c": 0,
    "absdet_b": 0,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      3,
      -2
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0
    ],
    "smith_b": [
      1,
      1,
      1,
      1,
      1,
      2,
      0,
      0
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 1,
        "null_b": 3
      },
      "3": {
        "null_c": 1,
        "null_b": 2
      },
      "5": {
        "null_c": 1,
        "null_b": 2
      },
      "7": {
        "null_c": 1,
        "null_b": 2
      },
      "11": {
        "null_c": 1,
        "null_b": 2
      }
    }
  },
  {
    "name": "m038",
    "n": 4,
    "null_c": 0,
    "absdet_c": 3,
    "absdet_b": 18,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      3,
      -2
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      3
    ],
    "smith_b": [
      1,
      1,
      3,
      6
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 0,
        "null_b": 1
      },
      "3": {
        "null_c": 1,
        "null_b": 2
      },
      "5": {
        "null_c": 0,
        "null_b": 0
      },
      "7": {
        "null_c": 0,
        "null_b": 0
      },
      "11": {
        "null_c": 0,
        "null_b": 0
      }
    }
  },
  {
    "name": "m120",
    "n": 5,
    "null_c": 0,
    "absdet_c": 5,
    "absdet_b": 50,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      13,
      -8
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      5
    ],
    "smith_b": [
      1,
      1,
      1,
      5,
      10
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 0,
        "null_b": 1
      },
      "3": {
        "null_c": 0,
        "null_b": 0
      },
      "5": {
        "null_c": 1,
        "null_b": 2
      },
      "7": {
        "null_c": 0,
        "null_b": 0
      },
      "11": {
        "null_c": 0,
        "null_b": 0
      }
    }
  },
  {
    "name": "m121",
    "n": 5,
    "null_c": 0,
    "absdet_c": 4,
    "absdet_b": 32,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      27,
      -4
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      4
    ],
    "smith_b": [
      1,
      1,
      1,
      4,
      8
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 1,
        "null_b": 2
      },
      "3": {
        "null_c": 0,
        "null_b": 0
      },
      "5": {
        "null_c": 0,
        "null_b": 0
      },
      "7": {
        "null_c": 0,
        "null_b": 0
      },
      "11": {
        "null_c": 0,
        "null_b": 0
      }
    }
  },
  {
    "name": "7_7",
    "n": 9,
    "null_c": 2,
    "absdet_c": 0,
    "absdet_b": 0,
    "exact_checks": "PASS",
    "strict_angles": true,
    "longitude_slope": [
      3,
      1
    ],
    "smith_c": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0
    ],
    "smith_b": [
      1,
      1,
      1,
      1,
      2,
      0,
      0,
      0,
      0
    ],
    "integer_kernel_decomposition": "PASS",
    "modular_checks": {
      "2": {
        "null_c": 2,
        "null_b": 5
      },
      "3": {
        "null_c": 2,
        "null_b": 4
      },
      "5": {
        "null_c": 2,
        "null_b": 4
      },
      "7": {
        "null_c": 2,
        "null_b": 4
      },
      "11": {
        "null_c": 2,
        "null_b": 4
      }
    }
  }
]


==> anc/verify.py <==
"""Independent exact checks for the face-cochain manuscript.

Run with Python 3.13 after installing requirements.txt. This is an exact
finite verification, not a proof of the universal mathematical assertions.
"""

import json
from pathlib import Path

import regina
import sympy as sp
from sympy.matrices.normalforms import hermite_normal_form, smith_normal_form
from sympy.polys.matrices import DomainMatrix
from sympy.polys.matrices.normalforms import smith_normal_decomp

from famed_exact import face_matrices, generalized_data, nz_matrices


def from_faces(table):
    tri=regina.Triangulation3()
    for _ in table:
        tri.newTetrahedron()
    occurrences={}
    for i,row in enumerate(table):
        for k,face in enumerate(row):
            occurrences.setdefault(face,[]).append((i,k))
    assert all(len(v)==2 for v in occurrences.values())
    for (i,k),(j,l) in occurrences.values():
        source=[a for a in range(4) if a!=k]
        target=[a for a in range(4) if a!=l]
        permutation=[None]*4
        permutation[k]=l
        for a,b in zip(source,target):
            permutation[a]=b
        tri.tetrahedron(i).join(k,tri.tetrahedron(j),regina.Perm4(*permutation))
    assert tri.isValid() and tri.isOrdered() and tri.isOrientable()
    assert tri.isIdeal() and tri.countVertices()==1
    assert str(tri.homology())=='Z'
    return tri


def invariants(matrix):
    normal=smith_normal_form(matrix,domain=sp.ZZ)
    return [abs(int(normal[i,i])) for i in range(min(normal.shape))]


def integer_kernel(matrix):
    """A saturated integer basis, using unimodular Smith transformations."""
    normal,left,right=smith_normal_decomp(
        DomainMatrix.from_Matrix(matrix).convert_to(sp.ZZ))
    normal,left,right=(m.to_Matrix() for m in (normal,left,right))
    assert normal==left*matrix*right
    assert abs(left.det())==abs(right.det())==1
    rank=sum(normal[i,i]!=0 for i in range(min(normal.shape)))
    basis=right[:,rank:]
    assert matrix*basis==sp.zeros(matrix.rows,basis.cols)
    return basis


def modular_rank(matrix,prime):
    rows=[[int(v)%prime for v in row] for row in matrix.tolist()]
    rank=0
    for column in range(matrix.cols):
        pivot=next((i for i in range(rank,matrix.rows) if rows[i][column]),None)
        if pivot is None:
            continue
        rows[rank],rows[pivot]=rows[pivot],rows[rank]
        inverse=pow(rows[rank][column],-1,prime)
        rows[rank]=[(v*inverse)%prime for v in rows[rank]]
        for i in range(rank+1,matrix.rows):
            factor=rows[i][column]
            rows[i]=[(a-factor*b)%prime for a,b in zip(rows[i],rows[rank])]
        rank+=1
        if rank==matrix.rows:
            break
    return rank


def valuation_list(smith,prime):
    valuations=[]
    for factor in smith:
        if not factor:
            continue
        exponent=0
        while factor%prime==0:
            factor//=prime
            exponent+=1
        if exponent:
            valuations.append(exponent)
    return sorted(valuations)


def check(specimen):
    tri=from_faces(specimen['face_table'])
    assert tri.isoSig()==specimen['isosig']
    n=tri.size()
    xs,c,d,eps=face_matrices(tri)
    cb=(xs[3]-xs[2]+xs[1]).col_join(xs[1]-xs[0])
    delta=(eps+sp.eye(n))/2
    joint=c.row_join(sp.zeros(2*n)).row_join(-d).col_join(
        sp.zeros(2*n).row_join(cb).row_join(-d))
    lifts=c.row_join(sp.zeros(2*n)).col_join(sp.zeros(2*n).row_join(cb)).col_join(
        xs[0].row_join(xs[3]))
    projection=sp.zeros(n,4*n).row_join(sp.eye(n)).col_join(
        xs[0].row_join(xs[3]).row_join(delta))
    domain=sp.Matrix.hstack(*joint.nullspace())
    out=projection*domain
    a,b,manifold,slope=nz_matrices(tri)
    assert domain.cols==out.rank()==n
    assert a.row_join(-b)*out==sp.zeros(n,n)
    assert invariants(c)==invariants(cb)
    assert invariants(joint)==[1]*(4*n)
    assert invariants(lifts)==[1]*(4*n)
    assert invariants(a.row_join(b))==[1]*(n-1)+[2]
    assert 2*n-c.rank()==specimen['expected_null_c']
    assert abs(int(c.det()))==specimen['expected_absdet_c']
    assert n-b.rank()==2*(2*n-c.rank())
    assert abs(b.det())==2*c.det()**2
    kernel_c=integer_kernel(c)
    kernel_cb=integer_kernel(cb)
    kernel_b=integer_kernel(b)
    face_kernel=(xs[0]*kernel_c).row_join(xs[3]*kernel_cb)
    assert face_kernel.cols==face_kernel.rank()==kernel_b.cols
    assert hermite_normal_form(face_kernel)==hermite_normal_form(kernel_b)
    smith_c,smith_b=invariants(c),invariants(b)
    assert sum(factor>1 for factor in smith_c)<=1
    modular_checks={}
    for prime in (2,3,5,7,11):
        null_c=2*n-modular_rank(c,prime)
        null_b=n-modular_rank(b,prime)
        if prime==2:
            assert 2*null_c<=null_b<=2*null_c+1
        else:
            assert null_b==2*null_c
            assert valuation_list(smith_b,prime)==sorted(2*valuation_list(smith_c,prime))
        modular_checks[str(prime)]=dict(null_c=null_c,null_b=null_b)
    if c.det():
        m=xs[0]*c.inv()*d
        assert xs[3]*cb.inv()*d==m.T
        assert b.inv()*a==m+m.T+delta
    general,_=generalized_data(tri)
    assert general['rows_equal'] and general['forms_equal']
    assert general['constraint_rank']==2*general['null_a']
    return dict(name=specimen['name'],n=n,null_c=general['null_a'],
        absdet_c=abs(int(c.det())),absdet_b=abs(int(b.det())),
        exact_checks='PASS',strict_angles=tri.hasStrictAngleStructure(),
        longitude_slope=slope,smith_c=smith_c,smith_b=smith_b,
        integer_kernel_decomposition='PASS',modular_checks=modular_checks)


if __name__=='__main__':
    here=Path(__file__).resolve().parent
    specimens=json.loads((here/'specimens.json').read_text())
    results=[check(s) for s in specimens]
    (here/'verification-results.json').write_text(json.dumps(results,indent=2)+'\n')
    print(json.dumps(results,indent=2))
    print(f'PASS: {len(results)} exact fixed-specimen verifications.')

